Message Order Selects Opposite Collective Opinions on Laplacian-Cospectral Networks

Receiving the same messages in different orders can change an agent's judgement. We construct a network model in which this local sequence effect determines the final opinion of an entire network. Each agent has a two-level quantum-like state with an expressed opinion and an auxiliary context coordinate that can affect the next update. Two valid update rules of equal strength leave the neutral state unchanged and add no positive or negative opinion bias. Nevertheless, reversing their order gives the exact opinions +0.01 and -0.01 from the same initial state. We place four ordered pairs so that their positive and negative contributions sum to zero but occupy different labelled nodes. After this single input, all cases follow the same nonlinear network rule, which preserves valid states and admits two stable consensuses. We compare two 16-node networks whose complete Laplacian spectra are identical. With every local ingredient fixed, they converge to opposite consensuses. A separate local calculation identifies a specific overlap between the labelled pulse and Laplacian eigenspace projectors that sets the leading displacement of the basin boundary. Rigorous interval arithmetic proves the finite registered example independently. The construction connects message order to collective selection and shows why Laplacian eigenvalues alone do not determine which opinion wins.

==> anc/README.md <==
# Ancillary verification code

These deterministic Python scripts verify the exact channel algebra, graph
identities, local separatrix calculation, moderate-amplitude interval
certificate, and the lift from the opinion subsystem to density states.

They use only the Python standard library, make no network or LLM calls, and
read no empirical data. They were tested with Python 3.12.4.

Run the following commands from the root of the unpacked arXiv source:

```bash
python3 -B anc/verify_nonconjugate_separatrix_v0_1.py
python3 -B anc/verify_moderate_amplitude_parameter_box_v0_1.py
python3 -B anc/paper1_rebit_theory/verify_rebit_closure_v0_1.py --with-winner
```

The final command invokes the registered finite-amplitude winner certificate
and should end with `joint_status: PASS`.



==> anc/paper1_rebit_theory/verify_rebit_closure_v0_1.py <==
"""Exact checks for the rebit order-source to nonlinear-winner bridge.

This checker verifies only algebraic and interface facts introduced in
THEORY_BLUEPRINT_v0.1.md:

1. two rational-axis finite partial-dephasing channels are CPTP convex
   mixtures with valid Bloch-plane axis projectors and do not commute;
2. a common preparation produces the exact ordered outputs
   (253/2100, +/-1/100);
3. population-only and parity-twirled controls have zero order contrast;
4. the four-node crossed schedule produces the already registered scalar
   initial conditions on both labelled graphs;
5. the new density-state flow has the parameter lock required by the existing
   moderate-amplitude scalar winner certificate.

With ``--with-winner``, this script also runs the existing interval checker
responsible for the nonlinear opposite-winner result. It makes no LLM calls
and performs no empirical calibration.
"""

from __future__ import annotations

import argparse
from fractions import Fraction as Q
import json
from pathlib import Path
import sys


ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.insert(0, str(ROOT))

import verify_moderate_amplitude_winner_v0_1 as winner
from verify_nonconjugate_separatrix_v0_1 import (
    INDEX,
    NODE_COUNT,
    VERTICES,
    frozen_vectors,
)


Vec = tuple[Q, Q]
Mat = tuple[tuple[Q, Q], tuple[Q, Q]]

IDENTITY: Mat = ((Q(1), Q(0)), (Q(0), Q(1)))
PARITY_Z: Mat = ((Q(-1), Q(0)), (Q(0), Q(1)))
POPULATION_Z: Mat = ((Q(0), Q(0)), (Q(0), Q(1)))

AXIS_A: Vec = (Q(3, 5), Q(4, 5))
AXIS_B: Vec = (Q(3, 5), Q(-4, 5))

PREPARATION: Vec = (Q(25, 84), Q(0))
EXPECTED_AB: Vec = (Q(253, 2100), Q(1, 100))
EXPECTED_BA: Vec = (Q(253, 2100), Q(-1, 100))

RHO = Q(4, 5)
TAU = Q(1, 100)
MU = Q(1, 100)


def v_add(left: Vec, right: Vec) -> Vec:
    return left[0] + right[0], left[1] + right[1]


def v_scale(scale: Q, vector: Vec) -> Vec:
    return scale * vector[0], scale * vector[1]


def m_add(left: Mat, right: Mat) -> Mat:
    return (
        (left[0][0] + right[0][0], left[0][1] + right[0][1]),
        (left[1][0] + right[1][0], left[1][1] + right[1][1]),
    )


def m_scale(scale: Q, matrix: Mat) -> Mat:
    return (
        (scale * matrix[0][0], scale * matrix[0][1]),
        (scale * matrix[1][0], scale * matrix[1][1]),
    )


def m_sub(left: Mat, right: Mat) -> Mat:
    return m_add(left, m_scale(Q(-1), right))


def m_mul(left: Mat, right: Mat) -> Mat:
    return (
        (
            left[0][0] * right[0][0] + left[0][1] * right[1][0],
            left[0][0] * right[0][1] + left[0][1] * right[1][1],
        ),
        (
            left[1][0] * right[0][0] + left[1][1] * right[1][0],
            left[1][0] * right[0][1] + left[1][1] * right[1][1],
        ),
    )


def m_vec(matrix: Mat, vector: Vec) -> Vec:
    return (
        matrix[0][0] * vector[0] + matrix[0][1] * vector[1],
        matrix[1][0] * vector[0] + matrix[1][1] * vector[1],
    )


def transpose(matrix: Mat) -> Mat:
    return (
        (matrix[0][0], matrix[1][0]),
        (matrix[0][1], matrix[1][1]),
    )


def outer(vector: Vec) -> Mat:
    return (
        (vector[0] * vector[0], vector[0] * vector[1]),
        (vector[1] * vector[0], vector[1] * vector[1]),
    )


def norm_squared(vector: Vec) -> Q:
    return vector[0] * vector[0] + vector[1] * vector[1]


def parity_twirl(matrix: Mat) -> Mat:
    conjugated = m_mul(PARITY_Z, m_mul(matrix, PARITY_Z))
    return m_scale(Q(1, 2), m_add(matrix, conjugated))


P_A = outer(AXIS_A)
P_B = outer(AXIS_B)
T_A = m_scale(Q(1, 2), m_add(IDENTITY, P_A))
T_B = m_scale(Q(1, 2), m_add(IDENTITY, P_B))


def assert_partial_dephasing_channels() -> None:
    if norm_squared(AXIS_A) != 1 or norm_squared(AXIS_B) != 1:
        raise AssertionError("semantic axes are not unit vectors")
    for name, projector, channel in (
        ("A", P_A, T_A),
        ("B", P_B, T_B),
    ):
        if transpose(projector) != projector:
            raise AssertionError(f"{name} Bloch map is not symmetric")
        if m_mul(projector, projector) != projector:
            raise AssertionError(f"{name} Bloch map is not a projector")
        expected_channel = m_scale(Q(1, 2), m_add(IDENTITY, projector))
        if channel != expected_channel:
            raise AssertionError(f"{name} partial-dephasing mixture changed")
        if channel == IDENTITY or m_mul(channel, channel) == channel:
            raise AssertionError(f"{name} partial-dephasing channel is degenerate")
        if m_vec(channel, (projector[0][0], projector[1][0])) != (
            projector[0][0],
            projector[1][0],
        ):
            raise AssertionError(f"{name} channel did not retain its axis")


def assert_noncommutativity() -> None:
    commutator = m_sub(m_mul(T_B, T_A), m_mul(T_A, T_B))
    expected: Mat = (
        (Q(0), Q(-42, 625)),
        (Q(42, 625), Q(0)),
    )
    if commutator != expected:
        raise AssertionError(
            f"unexpected dephasing commutator: {commutator}"
        )


def assert_exact_order_source() -> None:
    output_ab = m_vec(T_B, m_vec(T_A, PREPARATION))
    output_ba = m_vec(T_A, m_vec(T_B, PREPARATION))
    if output_ab != EXPECTED_AB:
        raise AssertionError(f"AB output mismatch: {output_ab}")
    if output_ba != EXPECTED_BA:
        raise AssertionError(f"BA output mismatch: {output_ba}")
    if norm_squared(PREPARATION) >= 1:
        raise AssertionError("common preparation left the Bloch disk")
    if norm_squared(output_ab) != Q(1289, 88_200):
        raise AssertionError("AB output norm changed")
    if norm_squared(output_ba) != Q(1289, 88_200):
        raise AssertionError("BA output norm changed")
    if v_scale(Q(1, 2), v_add(output_ab, output_ba)) != (
        Q(253, 2100),
        Q(0),
    ):
        raise AssertionError("ordered outputs do not share the same center")
    if v_scale(Q(1, 2), v_add(output_ab, v_scale(-1, output_ba))) != (
        Q(0),
        MU,
    ):
        raise AssertionError("ordered outputs do not create +/-mu opinion")


def assert_classical_ablations() -> None:
    population_a = T_A[1][1]
    population_b = T_B[1][1]
    if population_a != Q(41, 50) or population_b != Q(41, 50):
        raise AssertionError("population restrictions are not identical")

    restricted_a = m_mul(POPULATION_Z, m_mul(T_A, POPULATION_Z))
    restricted_b = m_mul(POPULATION_Z, m_mul(T_B, POPULATION_Z))
    if restricted_a != restricted_b:
        raise AssertionError("population-sector channels do not coincide")
    restricted_preparation = m_vec(POPULATION_Z, PREPARATION)
    restricted_ab = m_vec(
        restricted_b, m_vec(restricted_a, restricted_preparation)
    )
    restricted_ba = m_vec(
        restricted_a, m_vec(restricted_b, restricted_preparation)
    )
    if restricted_ab != (Q(0), Q(0)) or restricted_ba != (Q(0), Q(0)):
        raise AssertionError("population-restricted model retained an order source")

    # Guard against an incorrect ablation description: projecting only after
    # the first update is not the population-sector restriction because the
    # first channel has already read the contextual preparation.
    project_after_ab = m_vec(
        POPULATION_Z,
        m_vec(T_B, m_vec(POPULATION_Z, m_vec(T_A, PREPARATION))),
    )
    project_after_ba = m_vec(
        POPULATION_Z,
        m_vec(T_A, m_vec(POPULATION_Z, m_vec(T_B, PREPARATION))),
    )
    if project_after_ab == project_after_ba:
        raise AssertionError("post-update-only projection unexpectedly erased order")

    twirled_a = parity_twirl(T_A)
    twirled_b = parity_twirl(T_B)
    expected: Mat = ((Q(17, 25), Q(0)), (Q(0), Q(41, 50)))
    if twirled_a != expected or twirled_b != expected:
        raise AssertionError("parity-twirled channels are not identical")

    twirled_ab = m_vec(twirled_b, m_vec(twirled_a, PREPARATION))
    twirled_ba = m_vec(twirled_a, m_vec(twirled_b, PREPARATION))
    if twirled_ab != twirled_ba:
        raise AssertionError("twirled control retained an order contrast")
    if twirled_ab[1] != 0:
        raise AssertionError("twirled control generated an opinion pulse")


def assert_crossed_network_embedding() -> None:
    center, _, source = frozen_vectors(TAU)
    active = tuple(index for index, value in enumerate(source) if value)
    if len(active) != 4:
        raise AssertionError("registered source does not have four active nodes")
    if sum(source[index] == 1 for index in active) != 2:
        raise AssertionError("registered source does not have two positive roles")
    if sum(source[index] == -1 for index in active) != 2:
        raise AssertionError("registered source does not have two negative roles")
    if any(center[index] != 0 for index in active):
        raise AssertionError("an active source node has a nonzero center opinion")

    for arm in (-1, 1):
        contexts: list[Q] = []
        opinions: list[Q] = []
        order_counts = {"AB": 0, "BA": 0}
        for index, source_value in enumerate(source):
            if source_value:
                desired_sign = arm * source_value
                if desired_sign == 1:
                    output = EXPECTED_AB
                    order_counts["AB"] += 1
                else:
                    output = EXPECTED_BA
                    order_counts["BA"] += 1
                contexts.append(output[0])
                opinions.append(output[1])
            else:
                contexts.append(Q(0))
                opinions.append(RHO * center[index])

        expected_opinion = tuple(
            RHO * center[index] + arm * MU * source[index]
            for index in range(len(center))
        )
        if tuple(opinions) != expected_opinion:
            raise AssertionError(
                f"arm {arm} does not match the registered scalar initial state"
            )
        if order_counts != {"AB": 2, "BA": 2}:
            raise AssertionError(f"arm {arm} has unmatched order counts")
        if any(contexts[index] != Q(253, 2100) for index in active):
            raise AssertionError("active contextual endpoints are not identical")
        if any(
            contexts[index] * contexts[index]
            + opinions[index] * opinions[index]
            > 1
            for index in range(len(center))
        ):
            raise AssertionError(f"arm {arm} leaves a node Bloch disk")


def assert_registered_flow_lock() -> None:
    if winner.RHO != RHO or winner.TAU != TAU or winner.MU != MU:
        raise AssertionError("winner-certificate initial parameters changed")
    if winner.DEGREE != 6:
        raise AssertionError("winner-certificate graph degree changed")
    if winner.DECAY != 7:
        raise AssertionError("winner-certificate decay changed")
    if winner.BETA != Q(6, 5):
        raise AssertionError("winner-certificate beta changed")
    if winner.FINAL_TIME != Q(3):
        raise AssertionError("winner-certificate final time changed")
    if NODE_COUNT != 16 or VERTICES != tuple(
        (row, col) for row in range(4) for col in range(4)
    ):
        raise AssertionError("registered labelled vertex set changed")

    _, _, source = frozen_vectors(TAU)
    expected_source = [Q(0) for _ in range(NODE_COUNT)]
    for vertex in ((1, 1), (3, 3)):
        expected_source[INDEX[vertex]] = Q(1)
    for vertex in ((0, 2), (2, 0)):
        expected_source[INDEX[vertex]] = Q(-1)
    if source != tuple(expected_source):
        raise AssertionError("registered crossed-order source changed")

    alpha = Q(1)
    kappa = Q(1)
    if alpha * winner.DEGREE + kappa != winner.DECAY:
        raise AssertionError("density-state flow does not reduce to -7o+A g(o)")

    # For a 6-regular graph with alpha=kappa=1, the density target in
    # dot(rho_i)=7(Theta_i-rho_i) assigns 1/7 to the neutral anchor and a total
    # 6/7 to the six neighbor-conditioned density targets.
    anchor_weight = kappa / winner.DECAY
    neighbor_weight = alpha * winner.DEGREE / winner.DECAY
    if anchor_weight + neighbor_weight != 1:
        raise AssertionError("density-target weights are not convex")
    if anchor_weight <= 0 or neighbor_weight <= 0:
        raise AssertionError("density-target weights are not positive")
    if neighbor_weight != Q(6, 7):
        raise AssertionError("endpoint density target is not bounded by 6/7")


def assert_semiconjugacy_coefficients() -> None:
    """Lock the exact registered Bloch coefficients derived from (N1)."""

    alpha = Q(1)
    kappa = Q(1)
    degree = Q(6)
    context_self = -(alpha * degree + kappa)
    opinion_self = -(alpha * degree + kappa)
    neighbor_stance = alpha
    if context_self != Q(-7):
        raise AssertionError("registered context decay coefficient changed")
    if opinion_self != Q(-7):
        raise AssertionError("registered opinion self coefficient changed")
    if neighbor_stance != Q(1):
        raise AssertionError("registered neighbor stance coefficient changed")


def main(run_winner_certificate: bool = False) -> None:
    checks = (
        ("partial_dephasing_channels", assert_partial_dephasing_channels),
        ("noncommutativity", assert_noncommutativity),
        ("exact_order_source", assert_exact_order_source),
        ("classical_ablations", assert_classical_ablations),
        ("crossed_network_embedding", assert_crossed_network_embedding),
        ("registered_flow_lock", assert_registered_flow_lock),
        ("semiconjugacy_coefficients", assert_semiconjugacy_coefficients),
    )
    passed: list[str] = []
    for name, check in checks:
        check()
        passed.append(name)

    if run_winner_certificate:
        winner.main()

    result = {
        "status": "PASS",
        "checks": passed,
        "preparation": [str(value) for value in PREPARATION],
        "AB": [str(value) for value in EXPECTED_AB],
        "BA": [str(value) for value in EXPECTED_BA],
        "registered": {
            "rho": str(RHO),
            "tau": str(TAU),
            "mu": str(MU),
            "degree": winner.DEGREE,
            "decay": winner.DECAY,
            "beta": str(winner.BETA),
            "final_time": str(winner.FINAL_TIME),
        },
        "winner_certificate": (
            "PASS" if run_winner_certificate else "NOT_RUN"
        ),
        "joint_status": "PASS" if run_winner_certificate else "NOT_RUN",
    }
    print(json.dumps(result, indent=2))

    if run_winner_certificate:
        print(
            "PASS: exact semiconjugacy lifts the registered scalar winner "
            "theorem to the declared density-state flow"
        )
        print(
            "SCOPE: the preceding scalar-checker NO CLAIM line applies to "
            "that checker in isolation, not to this verified hybrid lift"
        )


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--with-winner",
        action="store_true",
        help="also run the registered interval opposite-winner certificate",
    )
    arguments = parser.parse_args()
    main(run_winner_certificate=arguments.with_winner)


==> anc/verify_moderate_amplitude_parameter_box_v0_1.py <==
"""Validated nonzero parameter-box extension of the moderate winner theorem.

The dynamics are unchanged across the box; only the initial state

    x(0; rho, tau, mu, sigma) = rho*z_tau + sigma*mu*c_T

varies.  This checker combines the validated anchor trajectories from
``verify_moderate_amplitude_winner_v0_1.py`` with an exact initial-radius
calculation and the global infinity-norm logarithmic-norm estimate

    ||x(t;p)-x(t;p_*)||_inf <= exp(t/5)||x(0;p)-x(0;p_*)||_inf.

It proves a closed box with positive width in rho, tau, and mu.  It performs
no LLM calls and establishes no full-rebit, finite-event, or empirical claim.
"""

from __future__ import annotations

from fractions import Fraction as Q
from itertools import product
import math

import verify_moderate_amplitude_winner_v0_1 as point
from verify_nonconjugate_separatrix_v0_1 import (
    NODE_COUNT,
    assert_no_proper_signed_quotient,
    frozen_vectors,
    translation,
)


RHO_BOX = (Q(79_999, 100_000), Q(80_001, 100_000))
TAU_BOX = (Q(4_999, 500_000), Q(1, 100))
MU_BOX = (Q(1, 100), Q(1_001, 100_000))

ANCHOR = (point.RHO, point.TAU, point.MU)
INITIAL_RADIUS = Q(1, 100_000)
EXPONENTIAL_UPPER = Q(1_823, 1_000)
SERIES_UPPER_EXACT = Q(589_910_963, 323_750_000)
ANCHOR_ORTHANT_FLOOR = Q(107, 5_000_000)
BOX_ORTHANT_FLOOR = Q(317, 100_000_000)


def _maximum_absolute(values: tuple[Q, ...]) -> Q:
    return max(abs(value) for value in values)


def _lower_float(value: Q) -> float:
    """Return a binary64 value no greater than the exact rational input."""

    nearest = float(value)
    if Q.from_float(nearest) > value:
        return math.nextafter(nearest, -math.inf)
    return nearest


def assert_box_geometry() -> Q:
    """Check the exact box and return its worst initial sup-norm radius."""

    rho_low, rho_high = RHO_BOX
    tau_low, tau_high = TAU_BOX
    mu_low, mu_high = MU_BOX
    rho_anchor, tau_anchor, mu_anchor = ANCHOR

    for name, (lower, upper) in {
        "rho": RHO_BOX,
        "tau": TAU_BOX,
        "mu": MU_BOX,
    }.items():
        if not Q(0) < lower < upper:
            raise AssertionError(f"{name} interval is not a positive-width box")

    if not rho_low < rho_anchor < rho_high:
        raise AssertionError("rho anchor is not in the box interior")
    if tau_high != tau_anchor or mu_low != mu_anchor:
        raise AssertionError("registered anchor is no longer the tau/mu box corner")
    if not tau_low > 0 or tau_high > Q(1, 100):
        raise AssertionError("tau box left the certified quotient-broken family")

    center_zero, perturbation, source = frozen_vectors(Q(0))
    if len(center_zero) != NODE_COUNT:
        raise AssertionError("registered vector dimension changed")
    for index, entries in enumerate(zip(center_zero, perturbation, source, strict=True)):
        if sum(value != 0 for value in entries) > 1:
            raise AssertionError(f"registered supports overlap at node {index}")
    if _maximum_absolute(center_zero) != 1:
        raise AssertionError("zero-center sup norm changed")
    if _maximum_absolute(perturbation) != 5:
        raise AssertionError("tau perturbation sup norm changed")
    if _maximum_absolute(source) != 1:
        raise AssertionError("source sup norm changed")

    # S=-P_T fixes z_tau and reverses c_T throughout the whole box.
    for index in range(NODE_COUNT):
        partner = translation(index)
        if center_zero[partner] != -center_zero[index]:
            raise AssertionError("translation antisymmetry of z_0 changed")
        if perturbation[partner] != -perturbation[index]:
            raise AssertionError("translation antisymmetry of v changed")
        if source[partner] != source[index]:
            raise AssertionError("translation symmetry of c_T changed")

    rho_radius = max(abs(rho_low - rho_anchor), abs(rho_high - rho_anchor))
    product_radius = max(
        abs(rho * tau - rho_anchor * tau_anchor)
        for rho, tau in product(RHO_BOX, TAU_BOX)
    )
    mu_radius = max(abs(mu_low - mu_anchor), abs(mu_high - mu_anchor))

    # The three registered vectors have disjoint supports.  Since rho,tau>0,
    # endpoint products give the exact continuous-box maximum.
    initial_radius = max(rho_radius, 5 * product_radius, mu_radius)
    if initial_radius != INITIAL_RADIUS:
        raise AssertionError(
            f"initial box radius changed: {initial_radius} != {INITIAL_RADIUS}"
        )

    maximum_initial_coordinate = max(
        rho_high,
        5 * rho_high * tau_high,
        mu_high,
    )
    if maximum_initial_coordinate != rho_high:
        raise AssertionError("unexpected coordinate controls the box state radius")
    if not maximum_initial_coordinate < point.STATE_RADIUS < 1:
        raise AssertionError("the parameter box left the registered state domain")

    # Exhaustive rational corners provide a redundant audit of both signs.
    anchor_center, _, anchor_source = frozen_vectors(tau_anchor)
    observed_radius = Q(0)
    observed_state = Q(0)
    for rho, tau, mu, sigma in product(
        RHO_BOX, TAU_BOX, MU_BOX, (Q(-1), Q(1))
    ):
        center, _, source_at_tau = frozen_vectors(tau)
        state = tuple(
            rho * center[index] + sigma * mu * source_at_tau[index]
            for index in range(NODE_COUNT)
        )
        anchor_state = tuple(
            rho_anchor * anchor_center[index]
            + sigma * mu_anchor * anchor_source[index]
            for index in range(NODE_COUNT)
        )
        observed_radius = max(
            observed_radius,
            max(abs(left - right) for left, right in zip(state, anchor_state, strict=True)),
        )
        observed_state = max(observed_state, max(abs(value) for value in state))
    if observed_radius != initial_radius or observed_state != maximum_initial_coordinate:
        raise AssertionError("corner audit disagrees with the analytic box radius")
    return initial_radius


def exact_exponential_upper() -> Q:
    """Return a rational upper bound for exp(LOG_NORM*FINAL_TIME)."""

    exponent = point.LOG_NORM * point.FINAL_TIME
    if exponent != Q(3, 5):
        raise AssertionError("registered sensitivity exponent changed")

    # Sum through n=6 exactly.  Starting with the first omitted term a_7,
    # every subsequent ratio is at most exponent/8, so the geometric tail is
    # a rigorous upper bound for the positive exponential series.
    order = 6
    partial = sum(
        exponent**degree / math.factorial(degree)
        for degree in range(order + 1)
    )
    first_omitted = exponent ** (order + 1) / math.factorial(order + 1)
    tail = first_omitted / (1 - exponent / (order + 2))
    series_upper = partial + tail
    if series_upper != SERIES_UPPER_EXACT:
        raise AssertionError("exact exponential-series ceiling changed")
    if not series_upper < EXPONENTIAL_UPPER:
        raise AssertionError("registered rational exponential ceiling failed")
    return series_upper


def validated_anchor_records() -> dict[str, dict[str, float]]:
    """Re-run the complete validated anchor certificate and return its records."""

    graphs, initial = point.assert_exact_structural_identities()
    assert_no_proper_signed_quotient()
    point.assert_log_norm_bound()
    point.assert_scalar_winner_structure()
    point.assert_transverse_contraction_bound(initial)
    g_bounds = point.global_g_derivative_bounds()
    derivative_bounds = point.global_time_derivative_bounds(g_bounds)
    return {
        name: point.validated_integrate(name, adjacency, initial, derivative_bounds)
        for name, adjacency in graphs.items()
    }


def assert_pulse_amplitude_box() -> None:
    """Audit the scalar pulse interval without a realization-specific asset."""

    if not Q(0) < MU_BOX[0] < MU_BOX[1] < 1:
        raise AssertionError("pulse-amplitude interval left (0,1)")

    center_zero, perturbation, source = frozen_vectors(Q(0))
    for index, source_value in enumerate(source):
        if source_value and (center_zero[index] or perturbation[index]):
            raise AssertionError("source-site center is no longer identically zero")
    for mu, sigma in product(MU_BOX, (Q(-1), Q(1))):
        pulse = tuple(sigma * mu * value for value in source)
        if _maximum_absolute(pulse) != mu:
            raise AssertionError("endpoint pulse amplitude changed")
        if _maximum_absolute(pulse) >= point.STATE_RADIUS:
            raise AssertionError("endpoint pulse left the registered state domain")


def assert_uniform_box_margin(
    records: dict[str, dict[str, float]], initial_radius: Q
) -> dict[str, Q]:
    """Transfer strict anchor orthants to every point in the closed box."""

    exact_exponential_upper()
    correction = EXPONENTIAL_UPPER * initial_radius
    if ANCHOR_ORTHANT_FLOOR - correction != BOX_ORTHANT_FLOOR:
        raise AssertionError("registered box-margin arithmetic changed")

    box_margins: dict[str, Q] = {}
    for name, record in records.items():
        # orthant_lower is already an outward-rounded binary64 lower bound;
        # Q.from_float converts that represented number exactly, without a
        # second rounding step.
        anchor_margin = Q.from_float(record["orthant_lower"])
        if not anchor_margin > ANCHOR_ORTHANT_FLOOR:
            raise AssertionError(f"{name}: anchor margin fell below its exact floor")
        box_margin = anchor_margin - correction
        if not box_margin > BOX_ORTHANT_FLOOR > 0:
            raise AssertionError(f"{name}: uniform box orthant margin is not positive")
        box_margins[name] = box_margin
    return box_margins


def main() -> None:
    initial_radius = assert_box_geometry()
    assert_pulse_amplitude_box()
    records = validated_anchor_records()
    box_margins = assert_uniform_box_margin(records, initial_radius)

    print(
        "PASS: nonzero closed box "
        "rho=[79999/100000,80001/100000], "
        "tau=[4999/500000,1/100], "
        "mu=[1/100,1001/100000]"
    )
    print(
        "PASS: exact initial sup-radius=1/100000 and "
        "exp((1/5)*3)<1823/1000"
    )
    print(
        "PASS: anchor orthant floor>107/5000000 transfers to "
        "uniform box floor>317/100000000"
    )
    for name, margin in box_margins.items():
        print(
            f"PASS: {name:11s} certified box orthant margin>"
            f"{_lower_float(margin):.12e}"
        )
    print("PASS: S=-P_T symmetry certifies both pulse signs throughout the box")
    print("PASS: 0<tau<=1/100 remains in the certified quotient-broken family")
    print("PASS: both pulse signs remain inside the registered scalar state domain")
    print("NO CLAIM: no large candidate box, LLM realization, or empirical calibration")


if __name__ == "__main__":
    main()


==> anc/verify_moderate_amplitude_winner_v0_1.py <==
"""Validated moderate-amplitude opposite-winner certificate.

This checker certifies one exact rational point for the scalar ODE

    x' = -7 x + A g(x),
    g(x) = tanh((6/5) atanh(x)),

on the rook and Shrikhande graphs.  It uses no external interval package and
does not treat a floating ODE solver tolerance as a proof.  Instead it uses:

* exact integer/rational graph, symmetry, source, and parameter checks;
* outward-rounded binary64 intervals for elementary arithmetic;
* exact integer sign tests for the algebraic graph of g;
* a fourth-order Taylor method with a global fifth-derivative bound;
* the infinity-norm logarithmic-norm bound mu_inf(DF) <= 1/5; and
* an exact global transverse-contraction and orthant-to-winner argument.

The certified point is rho=4/5, tau=1/100, mu=1/100, T=3.  This is a
deterministic scalar theorem check.  It makes no LLM calls and establishes no
full-rebit, finite-event, or empirical result.
"""

from __future__ import annotations

from dataclasses import dataclass
from fractions import Fraction as Q
from functools import lru_cache
import math

from verify_nonconjugate_separatrix_v0_1 import (
    INDEX,
    NODE_COUNT,
    VERTICES,
    adjacency_matrices,
    assert_no_proper_signed_quotient,
    frozen_vectors,
)


RHO = Q(4, 5)
TAU = Q(1, 100)
MU = Q(1, 100)
FINAL_TIME = Q(3)
STEP = Q(1, 1000)
STEP_COUNT = int(FINAL_TIME / STEP)

DEGREE = 6
DECAY = 7
BETA = Q(6, 5)
LOG_NORM = Q(1, 5)
STATE_RADIUS = Q(7, 8)
DERIVATIVE_PARTITIONS = 350

TRANSVERSE_BOUND = Q(6, 5_000_000)  # 1.2e-6
EXP_SERIES_TERMS = 30

def _down(value: float) -> float:
    if math.isnan(value):
        raise AssertionError("NaN in interval lower rounding")
    return math.nextafter(value, -math.inf)


def _up(value: float) -> float:
    if math.isnan(value):
        raise AssertionError("NaN in interval upper rounding")
    return math.nextafter(value, math.inf)


@dataclass(frozen=True)
class Interval:
    lo: float
    hi: float

    def __post_init__(self) -> None:
        if math.isnan(self.lo) or math.isnan(self.hi) or self.lo > self.hi:
            raise AssertionError(f"invalid interval [{self.lo}, {self.hi}]")

    @staticmethod
    def point(value: int | float) -> "Interval":
        number = float(value)
        return Interval(number, number)

    @staticmethod
    def rational(value: Q) -> "Interval":
        nearest = float(value)
        represented = Q.from_float(nearest)
        lower = nearest if represented <= value else math.nextafter(nearest, -math.inf)
        upper = nearest if represented >= value else math.nextafter(nearest, math.inf)
        return Interval(lower, upper)

    @staticmethod
    def hull(left: "Interval", right: "Interval") -> "Interval":
        return Interval(min(left.lo, right.lo), max(left.hi, right.hi))

    def __neg__(self) -> "Interval":
        return Interval(-self.hi, -self.lo)

    def __add__(self, other: object) -> "Interval":
        right = as_interval(other)
        return Interval(_down(self.lo + right.lo), _up(self.hi + right.hi))

    def __radd__(self, other: object) -> "Interval":
        return self + other

    def __sub__(self, other: object) -> "Interval":
        return self + (-as_interval(other))

    def __rsub__(self, other: object) -> "Interval":
        return as_interval(other) - self

    def __mul__(self, other: object) -> "Interval":
        right = as_interval(other)
        products = (
            self.lo * right.lo,
            self.lo * right.hi,
            self.hi * right.lo,
            self.hi * right.hi,
        )
        return Interval(_down(min(products)), _up(max(products)))

    def __rmul__(self, other: object) -> "Interval":
        return self * other

    def __truediv__(self, other: object) -> "Interval":
        right = as_interval(other)
        if right.lo <= 0.0 <= right.hi:
            raise AssertionError("interval division by a set containing zero")
        quotients = (
            self.lo / right.lo,
            self.lo / right.hi,
            self.hi / right.lo,
            self.hi / right.hi,
        )
        return Interval(_down(min(quotients)), _up(max(quotients)))

    def __rtruediv__(self, other: object) -> "Interval":
        return as_interval(other) / self

    def square(self) -> "Interval":
        if self.lo <= 0.0 <= self.hi:
            return Interval(0.0, _up(max(self.lo * self.lo, self.hi * self.hi)))
        products = (self.lo * self.lo, self.hi * self.hi)
        return Interval(_down(min(products)), _up(max(products)))

    def abs_upper(self) -> float:
        return _up(max(abs(self.lo), abs(self.hi)))


def as_interval(value: object) -> Interval:
    if isinstance(value, Interval):
        return value
    if isinstance(value, Q):
        return Interval.rational(value)
    if isinstance(value, (int, float)):
        return Interval.point(value)
    raise TypeError(f"cannot coerce {type(value)!r} to Interval")


ZERO = Interval.point(0)
ONE = Interval.point(1)


def interval_power(base: Interval, exponent: int) -> Interval:
    if exponent < 0:
        raise AssertionError("negative interval power is not supported")
    result = ONE
    factor = base
    power = exponent
    while power:
        if power & 1:
            result = result * factor
        factor = factor * factor
        power >>= 1
    return result


def exact_algebraic_sign(x: float, y: float) -> int:
    """Sign of the exact algebraic equation defining y=g(x)."""

    if not -1.0 < x < 1.0 or not -1.0 < y < 1.0:
        raise AssertionError("algebraic sign requested outside (-1,1)^2")
    x_num, x_den = x.as_integer_ratio()
    y_num, y_den = y.as_integer_ratio()
    value = (
        (y_den + y_num) ** 5 * (x_den - x_num) ** 6
        - (y_den - y_num) ** 5 * (x_den + x_num) ** 6
    )
    return (value > 0) - (value < 0)


@lru_cache(maxsize=None)
def algebraic_g_bracket(x: float) -> Interval:
    """Bracket g(x) with exact integer endpoint sign tests.

    libm supplies only a seed.  The returned proof enclosure depends on the
    exact algebraic signs, not on the accuracy of tanh or atanh.
    """

    if not -1.0 < x < 1.0:
        raise AssertionError("g bracket requested outside (-1,1)")
    if x == 0.0:
        return Interval.point(0.0)
    approximation = math.tanh(1.2 * math.atanh(x))
    sign = exact_algebraic_sign(x, approximation)
    if sign == 0:
        return Interval.point(approximation)

    lower = approximation
    upper = approximation
    for _ in range(64):
        if exact_algebraic_sign(x, lower) <= 0:
            break
        lower = math.nextafter(lower, -math.inf)
    else:
        raise AssertionError("failed to find a lower algebraic g bracket")
    for _ in range(64):
        if exact_algebraic_sign(x, upper) >= 0:
            break
        upper = math.nextafter(upper, math.inf)
    else:
        raise AssertionError("failed to find an upper algebraic g bracket")

    if exact_algebraic_sign(x, lower) > 0:
        raise AssertionError("invalid lower algebraic g endpoint")
    if exact_algebraic_sign(x, upper) < 0:
        raise AssertionError("invalid upper algebraic g endpoint")
    return Interval(lower, upper)


def series_multiply(
    left: list[Interval], right: list[Interval], order: int
) -> list[Interval]:
    result = [ZERO for _ in range(order + 1)]
    for total in range(order + 1):
        value = ZERO
        for index in range(total + 1):
            if index < len(left) and total - index < len(right):
                value = value + left[index] * right[total - index]
        result[total] = value
    return result


def series_inverse(series: list[Interval], order: int) -> list[Interval]:
    if series[0].lo <= 0.0 <= series[0].hi:
        raise AssertionError("series inverse has a zero constant interval")
    result = [ZERO for _ in range(order + 1)]
    result[0] = ONE / series[0]
    for degree in range(1, order + 1):
        value = ZERO
        for index in range(1, degree + 1):
            if index < len(series):
                value = value + series[index] * result[degree - index]
        result[degree] = -value / series[0]
    return result


def g_derivative_intervals(x_interval: Interval, order: int) -> list[Interval]:
    """Enclose g^(k)(x), 0<=k<=order, over x_interval."""

    if not -1.0 < x_interval.lo <= x_interval.hi < 1.0:
        raise AssertionError("g derivative interval leaves (-1,1)")
    lower_value = algebraic_g_bracket(x_interval.lo)
    upper_value = algebraic_g_bracket(x_interval.hi)

    x_series = [ZERO for _ in range(order + 1)]
    y_series = [ZERO for _ in range(order + 1)]
    x_series[0] = x_interval
    if order >= 1:
        x_series[1] = ONE
    y_series[0] = Interval(lower_value.lo, upper_value.hi)
    beta = Interval.rational(BETA)

    for degree in range(order):
        truncation = degree
        x_squared = series_multiply(x_series, x_series, truncation)
        y_squared = series_multiply(y_series, y_series, truncation)
        numerator = [ZERO for _ in range(truncation + 1)]
        denominator = [ZERO for _ in range(truncation + 1)]
        for index in range(truncation + 1):
            numerator[index] = -y_squared[index]
            denominator[index] = -x_squared[index]
        numerator[0] = numerator[0] + ONE
        denominator[0] = denominator[0] + ONE
        reciprocal = series_inverse(denominator, truncation)
        rhs = series_multiply(numerator, reciprocal, truncation)
        rhs = [beta * coefficient for coefficient in rhs]
        y_series[degree + 1] = rhs[degree] / (degree + 1)

    derivatives: list[Interval] = []
    for degree, coefficient in enumerate(y_series):
        derivatives.append(coefficient * math.factorial(degree))
    return derivatives


def global_g_derivative_bounds() -> list[float]:
    radius = float(STATE_RADIUS)
    bounds = [0.0 for _ in range(5)]
    edges = [
        -radius + (2.0 * radius * index) / DERIVATIVE_PARTITIONS
        for index in range(DERIVATIVE_PARTITIONS + 1)
    ]
    edges[0] = -radius
    edges[-1] = radius
    for left, right in zip(edges[:-1], edges[1:], strict=True):
        derivatives = g_derivative_intervals(Interval(left, right), 4)
        for order, derivative in enumerate(derivatives):
            bounds[order] = max(bounds[order], derivative.abs_upper())
    return [_up(value) for value in bounds]


def global_time_derivative_bounds(g_bounds: list[float]) -> list[float]:
    """Return M_k >= sup ||x^(k)||_inf for k=1,...,5."""

    g0, g1, g2, g3, g4 = [Interval(0.0, bound) for bound in g_bounds]
    radius = Interval.rational(STATE_RADIUS)
    m1 = DECAY * radius + DEGREE * g0
    m2 = DECAY * m1 + DEGREE * g1 * m1
    m3 = DECAY * m2 + DEGREE * (g2 * m1 * m1 + g1 * m2)
    m4 = DECAY * m3 + DEGREE * (
        g3 * m1 * m1 * m1 + 3 * g2 * m1 * m2 + g1 * m3
    )
    m5 = DECAY * m4 + DEGREE * (
        g4 * interval_power(m1, 4)
        + 6 * g3 * m1 * m1 * m2
        + 3 * g2 * m2 * m2
        + 4 * g2 * m1 * m3
        + g1 * m4
    )
    return [bound.hi for bound in (m1, m2, m3, m4, m5)]


def graph_apply(
    adjacency: tuple[tuple[int, ...], ...], values: list[Interval]
) -> list[Interval]:
    result: list[Interval] = []
    for row in adjacency:
        value = ZERO
        for coefficient, entry in zip(row, values, strict=True):
            if coefficient:
                value = value + coefficient * entry
        result.append(value)
    return result


def taylor_step(
    state: list[float],
    adjacency: tuple[tuple[int, ...], ...],
    step: Interval,
) -> tuple[list[float], float]:
    state_intervals = [Interval.point(value) for value in state]
    g_data = [
        g_derivative_intervals(Interval.point(value), 3) for value in state
    ]
    g0 = [data[0] for data in g_data]
    g1 = [data[1] for data in g_data]
    g2 = [data[2] for data in g_data]
    g3 = [data[3] for data in g_data]

    first = [
        -DECAY * value + neighbor
        for value, neighbor in zip(
            state_intervals, graph_apply(adjacency, g0), strict=True
        )
    ]
    dg_dt = [slope * velocity for slope, velocity in zip(g1, first, strict=True)]
    second = [
        -DECAY * velocity + neighbor
        for velocity, neighbor in zip(
            first, graph_apply(adjacency, dg_dt), strict=True
        )
    ]
    d2g_dt2 = [
        curvature * velocity * velocity + slope * acceleration
        for curvature, velocity, slope, acceleration in zip(
            g2, first, g1, second, strict=True
        )
    ]
    third = [
        -DECAY * acceleration + neighbor
        for acceleration, neighbor in zip(
            second, graph_apply(adjacency, d2g_dt2), strict=True
        )
    ]
    d3g_dt3 = [
        cubic * interval_power(velocity, 3)
        + 3 * curvature * velocity * acceleration
        + slope * jerk
        for cubic, velocity, curvature, acceleration, slope, jerk in zip(
            g3, first, g2, second, g1, third, strict=True
        )
    ]
    fourth = [
        -DECAY * jerk + neighbor
        for jerk, neighbor in zip(
            third, graph_apply(adjacency, d3g_dt3), strict=True
        )
    ]

    step2 = step * step
    step3 = step2 * step
    step4 = step3 * step
    enclosures = [
        value
        + step * d1
        + step2 * d2 / 2
        + step3 * d3 / 6
        + step4 * d4 / 24
        for value, d1, d2, d3, d4 in zip(
            state_intervals, first, second, third, fourth, strict=True
        )
    ]

    midpoint: list[float] = []
    evaluation_radius = 0.0
    for enclosure in enclosures:
        center = 0.5 * enclosure.lo + 0.5 * enclosure.hi
        if not enclosure.lo <= center <= enclosure.hi:
            raise AssertionError("Taylor enclosure midpoint escaped its interval")
        radius = _up(max(center - enclosure.lo, enclosure.hi - center))
        midpoint.append(center)
        evaluation_radius = max(evaluation_radius, radius)
    return midpoint, _up(evaluation_radius)


def fraction_conversion_error(exact: Q, observed: float) -> float:
    difference = abs(exact - Q.from_float(observed))
    if difference == 0:
        return 0.0
    return Interval.rational(difference).hi


def validated_integrate(
    name: str,
    adjacency: tuple[tuple[int, ...], ...],
    exact_initial: tuple[Q, ...],
    derivative_bounds: list[float],
) -> dict[str, float]:
    state = [float(value) for value in exact_initial]
    error = max(
        fraction_conversion_error(exact, observed)
        for exact, observed in zip(exact_initial, state, strict=True)
    )
    step = Interval.rational(STEP)
    radius = float(STATE_RADIUS)
    m1 = derivative_bounds[0]
    m5 = derivative_bounds[4]

    local_remainder = (
        Interval.point(m5) * interval_power(step, 5) / math.factorial(5)
    ).hi
    amplification = (
        ONE / (ONE - Interval.rational(LOG_NORM * STEP))
    ).hi
    maximum_state = max(abs(value) for value in state)
    maximum_error = error
    maximum_evaluation_radius = 0.0

    for step_index in range(STEP_COUNT):
        bootstrap = (
            Interval.point(max(abs(value) for value in state))
            + Interval.point(error)
            + Interval.point(m1) * step
        ).hi
        if not bootstrap < radius:
            raise AssertionError(
                f"{name}: radius bootstrap failed at step {step_index}: {bootstrap}"
            )
        next_state, evaluation_radius = taylor_step(state, adjacency, step)
        error = (
            Interval.point(amplification) * Interval(0.0, error)
            + Interval(0.0, local_remainder)
            + Interval(0.0, evaluation_radius)
        ).hi
        state = next_state
        maximum_state = max(maximum_state, max(abs(value) for value in state))
        maximum_error = max(maximum_error, error)
        maximum_evaluation_radius = max(
            maximum_evaluation_radius, evaluation_radius
        )

    mean = ZERO
    for value in state:
        mean = mean + Interval.point(value)
    mean = mean / NODE_COUNT
    signed_mean = mean if name == "rook" else -mean
    signed_mean_lower = _down(signed_mean.lo - error)
    orthant_lower = _down(
        signed_mean_lower - Interval.rational(TRANSVERSE_BOUND).hi
    )
    if orthant_lower <= 0.0:
        raise AssertionError(
            f"{name}: validated orthant margin is not positive: {orthant_lower}"
        )
    return {
        "signed_mean_lower": signed_mean_lower,
        "orthant_lower": orthant_lower,
        "error": error,
        "maximum_error": maximum_error,
        "maximum_state": maximum_state,
        "maximum_evaluation_radius": maximum_evaluation_radius,
        "local_remainder": local_remainder,
        "amplification": amplification,
    }


def assert_exact_structural_identities() -> tuple[
    dict[str, tuple[tuple[int, ...], ...]], tuple[Q, ...]
]:
    graphs = adjacency_matrices()
    center, _, source = frozen_vectors(TAU)
    if sum(center) != 0 or sum(source) != 0:
        raise AssertionError("center or source is not balanced")
    if sum(value * value for value in center) != Q(2011, 1000):
        raise AssertionError("center norm changed")
    if sum(value * value for value in source) != 4:
        raise AssertionError("source norm changed")
    if sum(left * right for left, right in zip(center, source, strict=True)) != 0:
        raise AssertionError("center and source are not orthogonal")

    initial = tuple(RHO * center[index] + MU * source[index] for index in range(NODE_COUNT))
    expected_norm_squared = Q(16093, 12500)
    if sum(value * value for value in initial) != expected_norm_squared:
        raise AssertionError("moderate initial norm changed")
    if max(abs(value) for value in initial) != RHO:
        raise AssertionError("moderate initial amplitude changed")
    if not max(abs(value) for value in initial) < STATE_RADIUS < 1:
        raise AssertionError("registered state-radius bootstrap is invalid")

    translation = {
        INDEX[vertex]: INDEX[((vertex[0] + 2) % 4, (vertex[1] + 2) % 4)]
        for vertex in VERTICES
    }
    for index in range(NODE_COUNT):
        partner = translation[index]
        if center[partner] != -center[index]:
            raise AssertionError("S=-P_T does not fix the center")
        if source[partner] != source[index]:
            raise AssertionError("S=-P_T does not reverse the source")

    identity = tuple(tuple(int(i == j) for j in range(NODE_COUNT)) for i in range(NODE_COUNT))
    all_ones = tuple(tuple(1 for _ in range(NODE_COUNT)) for _ in range(NODE_COUNT))
    for name, adjacency in graphs.items():
        if any(sum(row) != DEGREE for row in adjacency):
            raise AssertionError(f"{name}: graph is not six-regular")
        if any(
            adjacency[i][j] != adjacency[j][i]
            for i in range(NODE_COUNT)
            for j in range(NODE_COUNT)
        ):
            raise AssertionError(f"{name}: adjacency is not symmetric")
        squared = tuple(
            tuple(
                sum(adjacency[i][k] * adjacency[k][j] for k in range(NODE_COUNT))
                for j in range(NODE_COUNT)
            )
            for i in range(NODE_COUNT)
        )
        expected = tuple(
            tuple(4 * identity[i][j] + 2 * all_ones[i][j] for j in range(NODE_COUNT))
            for i in range(NODE_COUNT)
        )
        if squared != expected:
            raise AssertionError(f"{name}: A^2 != 4I+2J")
        for i in range(NODE_COUNT):
            for j in range(NODE_COUNT):
                if adjacency[translation[i]][translation[j]] != adjacency[i][j]:
                    raise AssertionError(f"{name}: translation is not an automorphism")

        seen = {0}
        frontier = [0]
        while frontier:
            current = frontier.pop()
            for neighbor, edge in enumerate(adjacency[current]):
                if edge and neighbor not in seen:
                    seen.add(neighbor)
                    frontier.append(neighbor)
        if len(seen) != NODE_COUNT:
            raise AssertionError(f"{name}: graph is disconnected")

    # Audit both pulse signs directly in the scalar state space.  This checker
    # deliberately has no dependency on any typed-message or LLM realization.
    for arm in (Q(1), Q(-1)):
        pulsed = tuple(
            RHO * center[index] + arm * MU * source[index]
            for index in range(NODE_COUNT)
        )
        if max(abs(value) for value in pulsed) >= 1:
            raise AssertionError("moderate pulsed state left the invariant cube")
    return graphs, initial


def assert_transverse_contraction_bound(initial: tuple[Q, ...]) -> None:
    norm_squared = sum(value * value for value in initial)
    if norm_squared != Q(16093, 12500):
        raise AssertionError("transverse initial norm changed")
    exponent = Q(23, 5) * FINAL_TIME
    term = Q(1)
    exponential_lower = Q(1)
    for order in range(1, EXP_SERIES_TERMS + 1):
        term *= exponent / order
        exponential_lower += term
    if not norm_squared < TRANSVERSE_BOUND**2 * exponential_lower**2:
        raise AssertionError("rational exponential transverse bound failed")


def assert_log_norm_bound() -> None:
    # Analytically, g'(x)=beta*cosh(atanh x)^2/cosh(beta*atanh x)^2
    # lies in [0,beta] for beta>=1.  Hence mu_inf(DF)<=-7+6 beta=1/5.
    if -DECAY + DEGREE * BETA != LOG_NORM:
        raise AssertionError("registered logarithmic-norm bound changed")


def assert_scalar_winner_structure() -> None:
    # Strict concavity on (0,1) makes g(q)/q decrease from beta to 1.
    # The scalar balance g(q)/q=7/6 therefore has exactly one positive root.
    if not Q(1) < Q(7, 6) < BETA:
        raise AssertionError("scalar winner root is no longer uniquely bracketed")
    if not DECAY > DEGREE:
        raise AssertionError("the invariant-cube inward boundary drift changed")


def main() -> None:
    graphs, initial = assert_exact_structural_identities()
    assert_no_proper_signed_quotient()
    assert_log_norm_bound()
    assert_scalar_winner_structure()
    assert_transverse_contraction_bound(initial)
    g_bounds = global_g_derivative_bounds()
    derivative_bounds = global_time_derivative_bounds(g_bounds)
    if g_bounds[1] >= 1.21:
        raise AssertionError("computed first-derivative enclosure is unexpectedly loose")
    if derivative_bounds[4] >= 200_000_000:
        raise AssertionError("fifth time-derivative enclosure is unexpectedly loose")

    records = {
        name: validated_integrate(name, adjacency, initial, derivative_bounds)
        for name, adjacency in graphs.items()
    }

    print("PASS: exact moderate point rho=4/5, tau=1/100, mu=1/100, T=3")
    print("PASS: A^2=4I+2J gives global transverse rate at most -23/5")
    print(
        "PASS: rational exponential bound gives transverse radius below "
        f"{float(TRANSVERSE_BOUND):.3e}"
    )
    print(
        "PASS: outward derivative bounds, "
        f"G0..G4={[f'{value:.6g}' for value in g_bounds]}, "
        f"M5<{derivative_bounds[4]:.6g}"
    )
    for name, record in records.items():
        print(
            f"PASS: {name:11s} signed_mean_lower="
            f"{record['signed_mean_lower']:.12e}, "
            f"orthant_margin>{record['orthant_lower']:.12e}, "
            f"global_error<{record['error']:.6e}, "
            f"max_step_eval_radius<{record['maximum_evaluation_radius']:.3e}"
        )
    print("PASS: exact S=-P_T symmetry certifies both negative-pulse arms")
    print("PASS: strict orthant entry plus cooperative min/max comparison fixes winners")
    print("NO CLAIM: no parameter rectangle, typed LLM, full-rebit, or finite-event gate")


if __name__ == "__main__":
    main()


==> anc/verify_nonconjugate_separatrix_v0_1.py <==
"""Exact checks for the non-quotient-conjugate separatrix family.

The script verifies an explicit one-parameter perturbation of the original
rook/Shrikhande witness.  It checks, with rational arithmetic, the common
symmetry, the exact cubic normal polynomials, their uniform opposite signs,
the absence of any proper signed coordinate polydiagonal containing the
two-parameter initial family, and the registered finite-radius inequalities.

The checker is not a proof assistant.  The stable-manifold, comparison, and
signed-equitable-refinement arguments are stated in the companion document.
It performs no LLM calls and supplies no finite-event or empirical evidence.
"""

from __future__ import annotations

from fractions import Fraction as Q
from itertools import combinations


VERTICES = tuple((row, col) for row in range(4) for col in range(4))
INDEX = {vertex: index for index, vertex in enumerate(VERTICES)}
NODE_COUNT = len(VERTICES)

TAU_MAX = Q(1, 100)
RHO_MAX = Q(1, 2000)
PULSE_RATIO = Q(1, 1000)

PAIR_AMPLITUDES = (0, 1, 0, 2, 3, 0, 4, 5)
EXPECTED_TRANSLATION_PAIRS = (
    ((0, 0), (2, 2)),
    ((0, 1), (2, 3)),
    ((0, 2), (2, 0)),
    ((0, 3), (2, 1)),
    ((1, 0), (3, 2)),
    ((1, 1), (3, 3)),
    ((1, 2), (3, 0)),
    ((1, 3), (3, 1)),
)
EXPECTED_COLLISIONS = (Q(1, 5), Q(1, 4), Q(1, 3), Q(1, 2), Q(1))

DENOMINATORS = (Q(14), Q(94, 5), Q(118, 5), Q(142, 5))
CUBIC_PREFACTOR = Q(33, 125)
B3 = Q(66, 875)
C4 = Q(11)
K_FLOOR = Q(23, 2500)

EXPECTED_K_POLYNOMIALS = {
    "rook": (
        Q(1604394, 172272625),
        Q(755568, 172272625),
        -Q(11806938, 34454525),
    ),
    "shrikhande": (
        -Q(1604394, 172272625),
        -Q(755568, 172272625),
        Q(2210274, 6890905),
    ),
}

EXPECTED_REFINEMENT_PROFILE = (
    (4, 2, 2, 2, 2, 2, 2),
    (2, 2, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1),
    (1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1),
)


def adjacency_matrices() -> dict[str, tuple[tuple[int, ...], ...]]:
    """Build the rook and Shrikhande adjacencies on common Z_4^2 labels."""

    rook = [[0 for _ in VERTICES] for _ in VERTICES]
    shrikhande = [[0 for _ in VERTICES] for _ in VERTICES]
    shrikhande_steps = {
        (1, 0),
        (3, 0),
        (0, 1),
        (0, 3),
        (1, 1),
        (3, 3),
    }

    for left, (row, col) in enumerate(VERTICES):
        for right, (other_row, other_col) in enumerate(VERTICES):
            if left == right:
                continue
            if row == other_row or col == other_col:
                rook[left][right] = 1
            step = ((other_row - row) % 4, (other_col - col) % 4)
            if step in shrikhande_steps:
                shrikhande[left][right] = 1

    return {
        "rook": tuple(tuple(row) for row in rook),
        "shrikhande": tuple(tuple(row) for row in shrikhande),
    }


def matvec(
    matrix: tuple[tuple[int, ...], ...], vector: tuple[Q, ...]
) -> tuple[Q, ...]:
    return tuple(
        sum(Q(coefficient) * value for coefficient, value in zip(row, vector))
        for row in matrix
    )


def matmul(
    left: tuple[tuple[int, ...], ...],
    right: tuple[tuple[int, ...], ...],
) -> tuple[tuple[int, ...], ...]:
    columns = tuple(zip(*right))
    return tuple(
        tuple(sum(a * b for a, b in zip(row, column)) for column in columns)
        for row in left
    )


def maximum_clique_size(adjacency: tuple[tuple[int, ...], ...]) -> int:
    """Brute-force the clique number of a 16-node verification graph."""

    for size in range(NODE_COUNT, 0, -1):
        for nodes in combinations(range(NODE_COUNT), size):
            if all(adjacency[i][j] for i, j in combinations(nodes, 2)):
                return size
    raise AssertionError("a nonempty graph must contain a clique")


def translation(index: int) -> int:
    row, col = VERTICES[index]
    return INDEX[((row + 2) % 4, (col + 2) % 4)]


def translation_pairs() -> tuple[tuple[int, int], ...]:
    pairs: list[tuple[int, int]] = []
    seen: set[int] = set()
    for index in range(NODE_COUNT):
        if index in seen:
            continue
        partner = translation(index)
        pairs.append((index, partner))
        seen.update((index, partner))
    return tuple(pairs)


def frozen_vectors(tau: Q) -> tuple[tuple[Q, ...], tuple[Q, ...], tuple[Q, ...]]:
    """Return z_tau, the perturbation v, and the original four-site source."""

    center_zero = [Q(0) for _ in VERTICES]
    center_zero[INDEX[(0, 0)]] = Q(1)
    center_zero[INDEX[(2, 2)]] = Q(-1)

    perturbation = [Q(0) for _ in VERTICES]
    for amplitude, (left, right) in zip(PAIR_AMPLITUDES, translation_pairs()):
        perturbation[left] = Q(amplitude)
        perturbation[right] = Q(-amplitude)

    source = [Q(0) for _ in VERTICES]
    for vertex in ((1, 1), (3, 3)):
        source[INDEX[vertex]] = Q(1)
    for vertex in ((0, 2), (2, 0)):
        source[INDEX[vertex]] = Q(-1)

    center = tuple(
        center_zero[index] + tau * perturbation[index]
        for index in range(NODE_COUNT)
    )
    return center, tuple(perturbation), tuple(source)


def project_balanced_vector(
    adjacency: tuple[tuple[int, ...], ...], vector: tuple[Q, ...]
) -> tuple[tuple[Q, ...], tuple[Q, ...]]:
    """Apply the exact Laplacian-lambda-4 and lambda-8 projectors."""

    if sum(vector) != 0:
        raise AssertionError("projector input is not balanced")
    adjacency_vector = matvec(adjacency, vector)
    projection_four = tuple(
        (adjacency_vector[index] + 2 * vector[index]) / 4
        for index in range(NODE_COUNT)
    )
    projection_eight = tuple(
        vector[index] - projection_four[index] for index in range(NODE_COUNT)
    )
    return projection_four, projection_eight


def triple(left: tuple[Q, ...], middle: tuple[Q, ...], right: tuple[Q, ...]) -> Q:
    return sum(a * b * c for a, b, c in zip(left, middle, right))


def cubic_value_and_normal(
    adjacency: tuple[tuple[int, ...], ...],
    center: tuple[Q, ...],
    source: tuple[Q, ...],
) -> tuple[Q, Q]:
    """Return h_3(center) and K=-Dh_3(center) source exactly."""

    z4, z8 = project_balanced_vector(adjacency, center)
    c4, c8 = project_balanced_vector(adjacency, source)

    cubic_numerators = (
        triple(z4, z4, z4),
        3 * triple(z4, z4, z8),
        3 * triple(z4, z8, z8),
        triple(z8, z8, z8),
    )
    cubic_value = CUBIC_PREFACTOR * sum(
        numerator / denominator
        for numerator, denominator in zip(cubic_numerators, DENOMINATORS)
    )

    differentiated = (
        3 * triple(z4, z4, c4),
        3 * (2 * triple(z4, c4, z8) + triple(z4, z4, c8)),
        3 * (triple(c4, z8, z8) + 2 * triple(z4, z8, c8)),
        3 * triple(z8, z8, c8),
    )
    derivative = CUBIC_PREFACTOR * sum(
        numerator / denominator
        for numerator, denominator in zip(differentiated, DENOMINATORS)
    )
    return cubic_value, -derivative


def assert_graph_and_symmetry_identities() -> None:
    graphs = adjacency_matrices()
    observed_pairs = tuple(
        (VERTICES[left], VERTICES[right]) for left, right in translation_pairs()
    )
    if observed_pairs != EXPECTED_TRANSLATION_PAIRS:
        raise AssertionError("translation-pair order changed")
    if len(PAIR_AMPLITUDES) != len(observed_pairs):
        raise AssertionError("translation amplitudes do not cover all pairs")
    identity = tuple(
        tuple(int(i == j) for j in range(NODE_COUNT)) for i in range(NODE_COUNT)
    )
    all_ones = tuple(tuple(1 for _ in VERTICES) for _ in VERTICES)

    for name, adjacency in graphs.items():
        if adjacency != tuple(zip(*adjacency)):
            raise AssertionError(f"{name}: adjacency is not symmetric")
        if any(sum(row) != 6 for row in adjacency):
            raise AssertionError(f"{name}: graph is not 6-regular")
        expected_square = tuple(
            tuple(4 * identity[i][j] + 2 * all_ones[i][j] for j in range(16))
            for i in range(16)
        )
        if matmul(adjacency, adjacency) != expected_square:
            raise AssertionError(f"{name}: A^2 != 4I+2J")
        if any(
            adjacency[translation(i)][translation(j)] != adjacency[i][j]
            for i in range(16)
            for j in range(16)
        ):
            raise AssertionError(f"{name}: T is not a graph automorphism")

    if maximum_clique_size(graphs["rook"]) != 4:
        raise AssertionError("rook clique number changed")
    if maximum_clique_size(graphs["shrikhande"]) != 3:
        raise AssertionError("Shrikhande clique number changed")

    center, perturbation, source = frozen_vectors(TAU_MAX)
    if sum(center) or sum(perturbation) or sum(source):
        raise AssertionError("center, perturbation, and source must be balanced")
    if tuple(center[translation(i)] for i in range(16)) != tuple(-x for x in center):
        raise AssertionError("P_T z_tau != -z_tau")
    if tuple(source[translation(i)] for i in range(16)) != source:
        raise AssertionError("P_T c != c")
    if sum(value * value for value in perturbation) != 110:
        raise AssertionError("perturbation norm changed")
    if sum(value * value for value in source) != 4:
        raise AssertionError("source norm changed")
    if sum(value * value for value in center) != Q(2011, 1000):
        raise AssertionError("endpoint center norm changed")


def assert_cubic_polynomials_and_uniform_signs() -> dict[str, tuple[Q, Q, Q]]:
    graphs = adjacency_matrices()
    observed: dict[str, tuple[Q, Q, Q]] = {}

    for name, adjacency in graphs.items():
        values: dict[Q, tuple[Q, Q]] = {}
        for tau in (Q(0), Q(1), Q(-1), Q(2), Q(1, 37), TAU_MAX):
            center, _, source = frozen_vectors(tau)
            values[tau] = cubic_value_and_normal(adjacency, center, source)

        # Independent polarization check of the hand-differentiated formula:
        # Dh3(z)c = [h3(z+c)-h3(z-c)]/2 - h3(c).
        source_cubic = cubic_value_and_normal(adjacency, source, source)[0]
        for tau in (Q(0), TAU_MAX, Q(1, 37), Q(-1)):
            center, _, source = frozen_vectors(tau)
            plus = tuple(z + c for z, c in zip(center, source))
            minus = tuple(z - c for z, c in zip(center, source))
            h_plus = cubic_value_and_normal(adjacency, plus, source)[0]
            h_minus = cubic_value_and_normal(adjacency, minus, source)[0]
            polarized_normal = -((h_plus - h_minus) / 2 - source_cubic)
            if values[tau][1] != polarized_normal:
                raise AssertionError(f"{name}: differentiated K fails polarization")

        # h_3(z_tau) is cubic in tau.  Four exact zeros certify the polynomial.
        if any(values[tau][0] != 0 for tau in (Q(0), Q(1), Q(-1), Q(2))):
            raise AssertionError(f"{name}: h_3(z_tau) is not identically zero")

        k_zero = values[Q(0)][1]
        k_linear = (values[Q(1)][1] - values[Q(-1)][1]) / 2
        k_quadratic = (
            values[Q(1)][1] + values[Q(-1)][1]
        ) / 2 - k_zero
        coefficients = (k_zero, k_linear, k_quadratic)
        if coefficients != EXPECTED_K_POLYNOMIALS[name]:
            raise AssertionError(f"{name}: cubic normal polynomial changed")

        check_tau = Q(1, 37)
        predicted = k_zero + k_linear * check_tau + k_quadratic * check_tau**2
        if values[check_tau][1] != predicted:
            raise AssertionError(f"{name}: K(tau) is not the registered quadratic")
        observed[name] = coefficients

    rook_constant, rook_linear, rook_quadratic = observed["rook"]
    shr_constant, shr_linear, shr_quadratic = observed["shrikhande"]
    if not rook_linear > 0 or not rook_quadratic < 0:
        raise AssertionError("rook coefficient signs changed")
    if not shr_linear < 0 or not shr_quadratic > 0:
        raise AssertionError("Shrikhande coefficient signs changed")

    rook_lower = rook_constant + rook_quadratic * TAU_MAX**2
    shr_upper = shr_constant + shr_quadratic * TAU_MAX**2
    if not rook_lower > K_FLOOR:
        raise AssertionError("uniform rook K floor failed")
    if not shr_upper < -K_FLOOR:
        raise AssertionError("uniform Shrikhande K ceiling failed")
    return observed


def canonical_signature(signature: tuple[Q, Q]) -> tuple[tuple[Q, Q], int]:
    """Canonicalize a nonzero two-vector modulo a common sign."""

    first, second = signature
    if first == 0 and second == 0:
        raise AssertionError("zero signatures require a separate orientation audit")
    if first < 0 or (first == 0 and second < 0):
        return (-first, -second), -1
    return signature, 1


def initial_signed_partition(
    tau: Q,
) -> tuple[tuple[tuple[int, ...], ...], tuple[int, ...]]:
    center, _, source = frozen_vectors(tau)
    groups: dict[tuple[Q, Q], list[int]] = {}
    orientations: list[int] = []
    for index in range(NODE_COUNT):
        key, sign = canonical_signature((center[index], source[index]))
        groups.setdefault(key, []).append(index)
        orientations.append(sign)
    cells = tuple(sorted((tuple(cell) for cell in groups.values()), key=lambda x: x[0]))
    return cells, tuple(orientations)


def positive_signature_collisions() -> tuple[Q, ...]:
    """Find positive tau where two distinct signatures gain an extra +/- match."""

    center_zero, perturbation, source = frozen_vectors(Q(0))
    collisions: set[Q] = set()
    for left in range(NODE_COUNT):
        for right in range(left + 1, NODE_COUNT):
            for sign in (1, -1):
                if source[left] != sign * source[right]:
                    continue
                denominator = perturbation[left] - sign * perturbation[right]
                numerator = sign * center_zero[right] - center_zero[left]
                if denominator:
                    tau = numerator / denominator
                    if tau > 0:
                        collisions.add(tau)
    return tuple(sorted(collisions))


def positive_zero_signature_events() -> tuple[Q, ...]:
    """Find positive tau where one complete two-component signature vanishes."""

    center_zero, perturbation, source = frozen_vectors(Q(0))
    events: set[Q] = set()
    for index in range(NODE_COUNT):
        if source[index] != 0 or perturbation[index] == 0:
            continue
        tau = -center_zero[index] / perturbation[index]
        if tau > 0:
            events.add(tau)
    return tuple(sorted(events))


def signed_equitable_refinement(
    adjacency: tuple[tuple[int, ...], ...],
    cells: tuple[tuple[int, ...], ...],
    orientations: tuple[int, ...],
) -> tuple[tuple[tuple[int, ...], ...], tuple[tuple[int, ...], ...]]:
    """Refine by exact signed neighbor-count signatures until stable."""

    profile: list[tuple[int, ...]] = [tuple(sorted(map(len, cells), reverse=True))]
    current = cells
    while True:
        features = tuple(
            tuple(
                orientations[index]
                * sum(
                    adjacency[index][neighbor] * orientations[neighbor]
                    for neighbor in cell
                )
                for cell in current
            )
            for index in range(NODE_COUNT)
        )
        refined: list[tuple[int, ...]] = []
        for cell in current:
            blocks: dict[tuple[int, ...], list[int]] = {}
            for index in cell:
                blocks.setdefault(features[index], []).append(index)
            refined.extend(tuple(block) for block in blocks.values())
        new_cells = tuple(sorted(refined, key=lambda cell: cell[0]))
        if new_cells == current:
            return tuple(profile), current
        current = new_cells
        profile.append(tuple(sorted(map(len, current), reverse=True)))


def assert_no_proper_signed_quotient() -> None:
    if positive_zero_signature_events():
        raise AssertionError("a zero signature occurs at positive tau")
    collisions = positive_signature_collisions()
    if collisions != EXPECTED_COLLISIONS:
        raise AssertionError("positive signature-collision set changed")
    if collisions[0] <= TAU_MAX:
        raise AssertionError("initial signed partition changes inside the tau box")

    cells, orientations = initial_signed_partition(TAU_MAX)
    if tuple(sorted(map(len, cells), reverse=True)) != EXPECTED_REFINEMENT_PROFILE[0]:
        raise AssertionError("initial signed signature partition changed")

    for name, adjacency in adjacency_matrices().items():
        profile, final_cells = signed_equitable_refinement(
            adjacency, cells, orientations
        )
        if profile != EXPECTED_REFINEMENT_PROFILE:
            raise AssertionError(f"{name}: signed refinement profile changed")
        if len(final_cells) != NODE_COUNT or any(len(cell) != 1 for cell in final_cells):
            raise AssertionError(f"{name}: a proper signed quotient remains")


def assert_finite_radius_box() -> dict[str, Q]:
    """Check the candidate-dependent part of the finite-radius certificate."""

    radius = Q(1, 1000)
    z_upper = Q(1419, 1000)
    c_upper = Q(2)
    if not z_upper**2 > Q(2011, 1000):
        raise AssertionError("Z upper bound is not outward")

    pulse_error = (
        3 * B3 * z_upper * c_upper**2 * PULSE_RATIO
        + B3 * c_upper**3 * PULSE_RATIO**2
        + C4
        * c_upper
        * (z_upper + PULSE_RATIO * c_upper) ** 4
        * RHO_MAX**2
    )
    signed_margin = K_FLOOR - pulse_error
    if not pulse_error < Q(131, 100000):
        raise AssertionError("finite-pulse error is not below 0.00131")
    if not signed_margin > Q(78, 10000):
        raise AssertionError("finite-radius signed margin is not above 0.0078")

    b_upper = Q(1000003, 1000000)
    chart_lower = radius / b_upper
    initial_stable = RHO_MAX * (z_upper + PULSE_RATIO * c_upper)
    if not initial_stable < chart_lower:
        raise AssertionError("initial family leaves the stable chart")

    c_n = Q(1056007, 1000000)
    stable_gap = Q(23, 5)
    unstable_rate = Q(1, 5)
    gamma = Q(1)
    forcing_floor = c_n * radius**3 / stable_gap
    graph_height = c_n * b_upper**3 * radius**3 / (unstable_rate + 3 * gamma)
    forcing_upper = Q(2296, 10**13)
    graph_upper = Q(331, 10**12)
    if not forcing_floor < forcing_upper or not graph_height < graph_upper:
        raise AssertionError("common stable forcing/graph bounds changed")

    exit_level = Q(1, 4000)
    bootstrap_state = exit_level + initial_stable + forcing_upper + graph_upper
    if not bootstrap_state < Q(961, 10**6) < radius:
        raise AssertionError("continuation/bootstrap does not close")
    if not initial_stable + forcing_upper < chart_lower:
        raise AssertionError("stable coordinate may leave the chart")

    dh_expression = 3 * B3 * radius**2 + C4 * radius**4
    dh_upper = Q(2263, 10**10)
    if not dh_expression < dh_upper:
        raise AssertionError("stable-graph derivative bound changed")
    mu_max = PULSE_RATIO * RHO_MAX
    initial_normal_upper = mu_max * c_upper * dh_upper
    if not exit_level / initial_normal_upper > 10**9:
        raise AssertionError("exit-time ratio is not above one billion")
    if not (unstable_rate + Q(32, 10**7)) * 50 < 11 or not 3**11 < 10**9:
        raise AssertionError("T_exit > 50 elementary comparison failed")

    orthant_margin = (
        exit_level / 4
        - initial_stable / 10**60
        - forcing_upper
        - graph_upper / 4
    )
    if not orthant_margin > Q(624996, 10**10):
        raise AssertionError("strict orthant-entry margin changed")

    return {
        "pulse_error": pulse_error,
        "signed_margin": signed_margin,
        "bootstrap_state": bootstrap_state,
        "orthant_margin": orthant_margin,
    }


def main() -> None:
    assert_graph_and_symmetry_identities()
    coefficients = assert_cubic_polynomials_and_uniform_signs()
    assert_no_proper_signed_quotient()
    constants = assert_finite_radius_box()

    print("PASS: common translation symmetry and punctured one-parameter family")
    print(
        "PASS: exact cubic normals, "
        f"K_R(0)={float(coefficients['rook'][0]):.15f}, "
        f"K_S(0)={float(coefficients['shrikhande'][0]):.15f}"
    )
    print("PASS: uniform K_R>0.0092 and K_S<-0.0092 for 0<tau<=0.01")
    print("PASS: signed equitable refinement is 7 -> 12 -> 16 for both graphs")
    print("PASS: no proper signed coordinate quotient contains the initial family")
    print("PASS: full signed-permutation conjugacy excluded by clique numbers 4 != 3")
    print(
        "PASS: finite-radius box, "
        f"pulse_error={float(constants['pulse_error']):.12f}, "
        f"normal_margin>{float(constants['signed_margin']):.12f}"
    )
    print(
        "PASS: continuation and orthant entry, "
        f"state_bound={float(constants['bootstrap_state']):.12f}, "
        f"orthant_margin>{float(constants['orthant_margin']):.12e}"
    )
    print("NO CLAIM: no arbitrary nonlinear conjugacy, LLM, finite-event, or empirical gate")


if __name__ == "__main__":
    main()

